Equal Bits: Enforcing Equally Distributed Binary Network Weights

Binary networks are extremely efficient as they use only two symbols to define the network: $\{+1,-1\}$. One can make the prior distribution of these symbols a design choice. The recent IR-Net of Qin et al. argues that imposing a Bernoulli distribution with equal priors (equal bit ratios) over the binary weights leads to maximum entropy and thus minimizes information loss. However, prior work cannot precisely control the binary weight distribution during training, and therefore cannot guarantee maximum entropy. Here, we show that quantizing using optimal transport can guarantee any bit ratio, including equal ratios. We investigate experimentally that equal bit ratios are indeed preferable and show that our method leads to optimization benefits. We show that our quantization method is effective when compared to state-of-the-art binarization methods, even when using binary weight pruning.

==> fig/exp2/map_ratio.py <==
import numpy as np
import h5py
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import os
# =============================================================================
# #%%
# file_name=['Bi_halfmap_gamma_bits_32.hdf5', '']
# name=[]
# for i in os.listdir():
#     if 'hdf5' in i:
#         file_name.append(i)
#         name.append(i.split('.')[0])
# =============================================================================
#%%
font1 = { 'weight' : 'normal',
'size'   : 13,
}

font2 = { 'weight' : 'normal',
'size'   : 12,
}



# bits [8, 16, 32, 48, 64]
bi_half_map=[41.48, 47.94, 50.7, 50.8, 52.6]
sign_map=[35.72, 37.02, 36.98, 36.93, 37.40]
reg_sign = [39.58, 45.99, 48.5, 48.73, 49.02]

ratio = [0.1, 0.2, 0.3, 0.4,0.5,
       0.6, 0.7, 0.8, 0.9]

ratiomap = [ 10.12, 12.22, 56.99, 74.04, 78.68, 75.08, 39.93, 25.57, 14.49]
ratiomap2 =  [ 0.99,  0.96,  8.6  , 34.67, 46.71, 30.2 , 12.62,  3.96,  1.76]

x_axi = [0, 1, 2, 3, 4]
x_label = ['8', '16', '32', '48', '64']
plt.figure(figsize=(8, 2.5))

#ax = plt.figure(figsize=(4.5, 3)) 
plt.grid(linestyle=':')   
#plt.grid(b=True, axis='y', linestyle=':')
#map_all = torch.Tensor(map_all)

# =============================================================================
# plt.scatter(x_axi, sign_map, s=60, c= 'lightblue', edgecolors='gray',  marker='d',label = 'Sign Layer')
# plt.scatter(x_axi, reg_sign, c= 'pink', edgecolors='gray', s=45,  marker='s',label = 'Sign + Reg')
# plt.scatter(x_axi, bi_half_map, s=60,   c= 'lightgreen', edgecolors='gray', marker='o', label = 'Bi-half Layer')
# 
# 
# =============================================================================
# =============================================================================
# plt.plot(x_axi, sign_map)
# plt.plot(x_axi, reg_sign, '--')
# plt.plot(x_axi, bi_half_map )
# =============================================================================


##
# =============================================================================
# plt.plot(x_axi, sign_map, markerfacecolor = 'lightblue', markeredgecolor =  'gray', marker='d', 
#          c= 'lightblue', linestyle='--', linewidth=2, markersize=8, label = 'Sign Layer')
# plt.plot(x_axi, reg_sign, markerfacecolor = 'pink', markeredgecolor =  'gray', marker='^', 
#          c= 'pink', linestyle='--', linewidth=2, markersize=8, label = 'Sign + Reg')
# plt.plot(x_axi, bi_half_map, markerfacecolor = 'seagreen', markeredgecolor =  'gray', marker='s',
#          c= 'seagreen',  linestyle='--', linewidth=2, markersize=7, label = 'Bi-half Layer')
# 
# =============================================================================
line1,  = plt.plot(ratio, ratiomap, markerfacecolor = 'b',  
         c= 'b', linestyle='-', linewidth=1.2, markersize=6, label = 'Cifar10', alpha = 0.7)
# =============================================================================
# line2,  = plt.plot(ratio, ratiomap2, markerfacecolor = 'seagreen',  marker='^', 
#          c= 'seagreen', linestyle='--', linewidth=1, markersize=6, label = 'Sign + Reg')
# =============================================================================
line3,  = plt.plot(ratio, ratiomap2, markerfacecolor = 'r',  
         c= 'r',  linestyle='-', linewidth=1.2, markersize=6, label = 'Cifar100', alpha = 0.7)





# =============================================================================
# line1.set_dashes((1.5, 5))
# #line2.set_dashes((1.5, 6))
# line3.set_dashes((1.5, 6))
# =============================================================================

x_ticks = [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1] 
x_ticks_lable =  [0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1] 
y_ticks = [0, 25, 50, 75]
y_ticks_lable = [0, 25, 50, 75]

plt.xticks(x_ticks, x_ticks_lable, fontsize=18)
plt.yticks(y_ticks, y_ticks_lable, fontsize=20)   

#plt.xlim([-0.25, 4.25])
plt.ylim([-5, 85])
    
plt.xlabel(r'Prior p$_\mathrm{pos}$',font1)
plt.ylabel('Accuracy (%)',font1)
plt.tick_params(labelsize=13)


#plt.legend(prop=font2, loc='upper right', ncol = 1, framealpha = 0.7)
plt.legend(prop=font2, loc='upper right')
plt.savefig('./map_ratio.pdf', bbox_inches = 'tight', pad_inches=0) 
    
plt.show()


    

